Long Range Asymptotic Baxter-Bethe Ansatz for N=4 BFKL

We demonstrate that the Balitsky-Fadin-Kuraev-Lipatov regime of maximally supersymmetric Yang-Mills theory can be explicitly solved up to the L+1 order in weak coupling by uncovering a novel long-range asymptotic Baxter-Bethe ansatz for trajectories with L scalar fields. The set of equations we have found is reminiscent of the Beisert-Eden-Staudacher equations for local operators but instead applies to non-local operators corresponding to the horizontal Regge trajectories. We also verify and give new predictions for the light-ray operator spectrum by resummation of the leading singularities in our result.

==> anc/ABBASolver.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     44840,       1220]
NotebookOptionsPosition[     40349,       1140]
NotebookOutlinePosition[     40991,       1163]
CellTagsIndexPosition[     40948,       1160]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Solving BAE for general L", "Title",
 CellChangeTimes->{{3.9281653790022917`*^9, 3.928165386953971*^9}, {
  3.9282180019360027`*^9, 
  3.9282180103111773`*^9}},ExpressionUUID->"115588f2-b3c5-4c01-a87b-\
ba6fb5a8d049"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "to", " ", "wich", " ", "order", " ", "in", " ", "g", " ", "to", " ", 
    "expand"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"powg", "=", "5"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.928165620940508*^9, 3.928165623641224*^9}, {
   3.9282140881613407`*^9, 3.928214088432042*^9}, {3.9282168885130863`*^9, 
   3.928216901417371*^9}, {3.928220510074277*^9, 3.9282205102430067`*^9}, 
   3.928220666042014*^9, {3.928307235552287*^9, 3.928307235892045*^9}, 
   3.928412056184267*^9, {3.92841210725558*^9, 3.9284121073303127`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"66f429ba-c8ac-4b53-8e06-db2278079893"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Zhukovksy", " ", "Variable"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"X", "[", "u_", "]"}], "=", 
    FractionBox[
     RowBox[{"u", "+", 
      RowBox[{"g", " ", 
       SqrtBox[
        RowBox[{
         FractionBox["u", "g"], "-", "2"}]], " ", 
       SqrtBox[
        RowBox[{
         FractionBox["u", "g"], "+", "2"}]]}]}], 
     RowBox[{"2", " ", "g"}]]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.928216902753326*^9, 3.928216906929112*^9}, {
  3.928411890099984*^9, 3.9284118995081043`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"2bd599b9-32f5-4859-b00d-c39a3065eace"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Effective", " ", "Dressing", " ", "phase"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Log\[CapitalSigma]", "[", 
     RowBox[{"zk_", ",", "zl_"}], "]"}], "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Residue", "[", 
        RowBox[{
         RowBox[{"Residue", "[", 
          RowBox[{
           RowBox[{"Normal", "[", 
            RowBox[{"Series", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox["1", 
                    RowBox[{
                    RowBox[{"1", "/", "zk"}], "-", "x"}]], "-", 
                    FractionBox["1", 
                    RowBox[{"zk", "-", "x"}]]}], ")"}]}], 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"+", "I"}], " ", "ux"}], "-", 
                    RowBox[{"I", " ", "uy"}], "+", "1"}], "]"}], 
                   RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "I"}], " ", "ux"}], "+", 
                    RowBox[{"I", " ", "uy"}], "+", "1"}], "]"}]], "]"}], 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox["1", 
                    RowBox[{
                    RowBox[{"1", "/", "zl"}], "-", "y"}]], "-", 
                   FractionBox["1", 
                    RowBox[{"zl", "-", "y"}]]}], ")"}]}], "/.", 
                RowBox[{"ux", "->", 
                 RowBox[{"g", 
                  RowBox[{"(", 
                   RowBox[{"x", "+", 
                    RowBox[{"1", "/", "x"}]}], ")"}]}]}]}], "/.", 
               RowBox[{"uy", "->", 
                RowBox[{"g", 
                 RowBox[{"(", 
                  RowBox[{"y", "+", 
                   RowBox[{"1", "/", "y"}]}], ")"}]}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"g", ",", "0", ",", "powg"}], "}"}]}], "]"}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", "0"}], "}"}]}], "]"}], "//", "FunctionExpand"}], 
      ",", "g", ",", "Factor"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.928162423270897*^9, 3.928162465648596*^9}, {
   3.928162558166003*^9, 3.92816266919456*^9}, 3.928162826744226*^9, {
   3.928165614741076*^9, 3.928165628391831*^9}, {3.928168047388757*^9, 
   3.9281680477061386`*^9}, {3.928220538244919*^9, 3.928220542861189*^9}, {
   3.9284119082731113`*^9, 3.9284119236732693`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"767aac3e-2d63-4691-9454-fb388c3ae2e7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{
          RowBox[{"g", " ", "Tl"}], "+", 
          RowBox[{"I", " ", "n"}]}], "]"}], "-", 
        FractionBox["1", "zk"]}], 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{
          RowBox[{"g", " ", "Tl"}], "+", 
          RowBox[{"I", " ", "n"}]}], "]"}], "-", "zk"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{
          RowBox[{"g", " ", "Tk"}], "+", 
          RowBox[{"I", " ", "n"}]}], "]"}], "-", "zl"}], 
       RowBox[{
        RowBox[{"X", "[", 
         RowBox[{
          RowBox[{"g", " ", "Tk"}], "+", 
          RowBox[{"I", " ", "n"}]}], "]"}], "-", 
        RowBox[{"1", "/", "zl"}]}]]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"g", ",", "0", ",", "powg"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LogK", "[", 
    RowBox[{"zk_", ",", "zl_"}], "]"}], "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"%", "+", 
            RowBox[{"(", 
             RowBox[{"%", "/.", 
              RowBox[{"n", "->", 
               RowBox[{"-", "n"}]}]}], ")"}]}], "/.", 
           RowBox[{"Tk", "->", 
            RowBox[{"zk", "+", 
             RowBox[{"1", "/", "zk"}]}]}]}], "/.", 
          RowBox[{"Tl", "->", 
           RowBox[{"zl", "+", 
            RowBox[{"1", "/", "zl"}]}]}]}], "//", "Simplify"}], "//", 
        "Normal"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "\[Infinity]"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "0", ",", "powg"}], "}"}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.928165638860174*^9, 3.9281657680764537`*^9}, {
   3.928168041538844*^9, 3.928168041824278*^9}, 3.928216823528039*^9, {
   3.928412122957591*^9, 3.928412135352331*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"d550e25e-efb6-4830-9c88-6f4a2709d2f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LogG", "[", "\[Delta]_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{"Gamma", "[", 
           RowBox[{"\[Delta]", "+", 
            RowBox[{"I", " ", "g", " ", "Tk"}], "-", 
            RowBox[{"I", " ", "g", " ", "Tl"}]}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"\[Delta]", "-", 
            RowBox[{"I", " ", "g", " ", "Tk"}], "+", 
            RowBox[{"I", " ", "g", " ", "Tl"}]}], "]"}]], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"g", ",", "0", ",", "powg"}], "}"}]}], "]"}], "/.", 
      RowBox[{"Tk", "->", 
       RowBox[{"zk", "+", 
        RowBox[{"1", "/", "zk"}]}]}]}], "/.", 
     RowBox[{"Tl", "->", 
      RowBox[{"zl", "+", 
       RowBox[{"1", "/", "zl"}]}]}]}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9281657860206213`*^9, 3.928165873144676*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"35fa6100-b6b7-4cd6-8d01-5bd5bfe0751a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LogB", "[", "\[Delta]_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"Gamma", "[", 
          RowBox[{"\[Delta]", "-", 
           RowBox[{"2", "I", " ", "g", " ", "Tk"}]}], "]"}], 
         RowBox[{"Gamma", "[", 
          RowBox[{"\[Delta]", "+", 
           RowBox[{"2", "I", " ", "g", " ", "Tk"}]}], "]"}]], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"g", ",", "0", ",", "powg"}], "}"}]}], "]"}], "/.", 
     RowBox[{"Tk", "->", 
      RowBox[{"zk", "+", 
       RowBox[{"1", "/", "zk"}]}]}]}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.928167975027483*^9, 3.928168009163704*^9}, {
  3.928168188027029*^9, 3.928168191739699*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"53c4cf1c-7974-432c-abe8-56d6ed034170"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LogS", "[", 
    RowBox[{"zk_", ",", "zl_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log\[CapitalSigma]", "[", 
      RowBox[{"zk", ",", "zl"}], "]"}], "+", 
     RowBox[{"LogK", "[", 
      RowBox[{"zk", ",", "zl"}], "]"}], "+", 
     RowBox[{"LogG", "[", 
      FractionBox[
       RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], "]"}], "+", 
     RowBox[{"LogG", "[", 
      FractionBox[
       RowBox[{"1", "-", "\[CapitalDelta]"}], "2"], "]"}], "-", 
     RowBox[{"LogG", "[", "1", "]"}]}], "//", "Simplify"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.928165879328473*^9, 3.928165937544847*^9}, {
  3.9281668237366734`*^9, 3.928166823963625*^9}, {3.928166983178564*^9, 
  3.928166983452106*^9}, {3.928168051170988*^9, 3.928168089842233*^9}, {
  3.928168363344774*^9, 3.928168366603635*^9}, {3.928169005758038*^9, 
  3.928169012052365*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"d61c6248-1235-4244-aea1-6c115d52fff4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhs", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"LogS", "[", 
        RowBox[{"zk", ",", "zl"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"zl", ",", 
         RowBox[{"{", 
          RowBox[{"z1", ",", "z2", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "z1"}], ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "z2"}]}], "}"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"LogB", "[", 
      FractionBox[
       RowBox[{"1", "+", "\[CapitalDelta]"}], "2"], "]"}], "+", 
     RowBox[{"LogB", "[", 
      FractionBox[
       RowBox[{"1", "-", "\[CapitalDelta]"}], "2"], "]"}]}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.928165943272089*^9, 3.9281659975612803`*^9}, {
   3.928166338471537*^9, 3.928166350682568*^9}, 3.928169016113904*^9, {
   3.928214155257306*^9, 3.928214155623453*^9}, {3.928214757964247*^9, 
   3.928214765492486*^9}, {3.928216922975152*^9, 3.928216924529624*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"0989d4c4-2794-4531-8ec3-0678d4fa84b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "use", " ", "derivatives", " ", "of", " ", "\[Chi]", " ", "to", " ", "get",
     " ", "rid", " ", "of", " ", "PolyGamma"}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Chi]", "[", "\[CapitalDelta]_", "]"}], "=", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{
        FractionBox["\[CapitalDelta]", "2"], "+", 
        FractionBox["1", "2"]}], "]"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["\[CapitalDelta]", "2"]}], "+", 
        FractionBox["1", "2"]}], "]"}], "+", 
      RowBox[{"2", " ", "EulerGamma"}]}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"slPoly", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"\[Chi]", "[", "\[CapitalDelta]", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]", ",", "n"}], "}"}]}], "]"}], "==", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]", ",", "n"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", 
            RowBox[{"powg", "+", "5"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "^", "n"}], " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"PolyGamma", "[", 
              RowBox[{
               FractionBox["\[CapitalDelta]", "2"], "+", 
               FractionBox["1", "2"]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"\[CapitalDelta]", ",", "n"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", 
            RowBox[{"powg", "+", "5"}]}], "}"}]}], "]"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.928214173624461*^9, 3.928214188109055*^9}, {
  3.928214294665453*^9, 3.9282143350567913`*^9}, {3.928214365285554*^9, 
  3.928214367615662*^9}, {3.9282155765290823`*^9, 3.928215577801359*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"4bf42825-4814-48c1-b9ae-2ea9a0e94a7c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhs", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"rhs", "/.", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"a", ",", 
           RowBox[{"b", "//", "Expand"}]}], "]"}]}]}], "/.", "slPoly"}], "/.", 
      RowBox[{
       RowBox[{"PolyGamma", "[", 
        RowBox[{"a_", ",", "1"}], "]"}], ":>", 
       RowBox[{"FunctionExpand", "[", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"a", ",", "1"}], "]"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"g", ",", 
        RowBox[{"PolyGamma", "[", "__", "]"}], ",", 
        RowBox[{"Zeta", "[", "_", "]"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"\[CapitalDelta]", ",", "n"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", 
            RowBox[{"powg", "+", "5"}]}], "}"}]}], "]"}]}], "}"}], "//", 
      "Flatten"}], ",", "Factor"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.928214340964519*^9, 3.928214499609068*^9}, {
   3.928214572302075*^9, 3.928214573847004*^9}, 3.928215574333418*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"dcde3c11-96cd-428c-a786-7d1cb2f7f870"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"solving", " ", "the", " ", "BAE", " ", "perturbatively"}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"xexp", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z1", "->", 
         RowBox[{"Z1", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ze", "[", 
                RowBox[{"1", ",", "n"}], "]"}], 
               RowBox[{"g", "^", "n"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", "1", ",", "powg"}], "}"}]}], "]"}]}], 
           "]"}]}]}], ",", 
        RowBox[{"z2", "->", 
         RowBox[{"Z2", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ze", "[", 
                RowBox[{"2", ",", "n"}], "]"}], 
               RowBox[{"g", "^", "n"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", "1", ",", "powg"}], "}"}]}], "]"}]}], 
           "]"}]}]}]}], "}"}], "//", "Simplify"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqs", "=", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], "L"}], "-", "4"}], ")"}], 
            RowBox[{"Log", "[", 
             RowBox[{"(", 
              RowBox[{"I", " ", "zk"}], ")"}], "]"}]}], "+", "rhs"}], "/.", 
          RowBox[{"zk", "->", 
           RowBox[{"{", 
            RowBox[{"z1", ",", "z2"}], "}"}]}]}], "/.", "xexp"}], "//", 
        "Normal"}], ",", 
       RowBox[{"{", 
        RowBox[{"g", ",", "0", ",", "powg"}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.928214698890332*^9, 3.928214736102167*^9}, {
  3.928214772558234*^9, 3.92821495281927*^9}, {3.928214987339267*^9, 
  3.928215070890416*^9}, {3.928215170913775*^9, 3.928215368523568*^9}, {
  3.928215620661687*^9, 3.928215624411487*^9}, {3.9282159163620863`*^9, 
  3.928215916613316*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"fe6cac75-00e1-45f9-92bf-d50d4eece2c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ColF", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"g", ",", 
         RowBox[{"ze", "[", "_", "]"}]}], "}"}], "~", "Join", "~", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]", ",", "n"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "0", ",", "10"}], "}"}]}], "]"}], "~", "Join", 
       "~", 
       RowBox[{"{", 
        RowBox[{"\[Pi]", ",", 
         RowBox[{"Zeta", "[", "_", "]"}], ",", "EulerGamma", ",", 
         RowBox[{"L", "+", "2"}]}], "}"}]}], ",", "Factor"}], "]"}], "&"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.928216267492155*^9, 3.928216268080385*^9}, {
   3.928216314044038*^9, 3.928216323569878*^9}, 3.92821697709487*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"0187c888-88b8-46c0-993d-1e428dec451c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sl", "[", "0", "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Monitor", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"sl", "[", "n", "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"Collect", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"ColF", "[", 
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"eqs", ",", "g", ",", "n"}], "]"}], "//.", 
               RowBox[{"Flatten", "[", 
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"sl", "[", "m", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"m", ",", "0", ",", 
                    RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], "]"}],
              "==", "0"}], ",", 
            RowBox[{"Flatten", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"ze", "[", "__", "]"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"D", "[", 
                  RowBox[{
                   RowBox[{"chi", "[", "\[CapitalDelta]", "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"\[CapitalDelta]", ",", "n"}], "}"}]}], "]"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"n", ",", "0", ",", 
                   RowBox[{"powg", "+", "5"}]}], "}"}]}], "]"}]}], "}"}], 
             "]"}], ",", "Factor"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ze", "[", 
             RowBox[{"1", ",", "n"}], "]"}], ",", 
            RowBox[{"ze", "[", 
             RowBox[{"2", ",", "n"}], "]"}]}], "}"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "//", "ColF"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "powg"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "powg"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.928215790876092*^9, 3.928215833009038*^9}, {
  3.928215910948119*^9, 3.928216056719164*^9}, {3.928216124568078*^9, 
  3.9282161554278708`*^9}, {3.92821622237815*^9, 3.928216236741303*^9}, {
  3.928216341521496*^9, 3.928216390662663*^9}, {3.928216952578453*^9, 
  3.9282169540197287`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"f9fa6981-11bf-4bb3-bcdb-95a257143438"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PrePrint", "=", "TraditionalForm"}], ";"}]], "Input",
 CellChangeTimes->{{3.928217804163476*^9, 3.92821782269666*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"e668f2a8-6c81-4eb7-b165-6e179c1d4fc2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Omega]", "[", 
    RowBox[{"L_", ",", "Z1_", ",", "Z2_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"ColF", "/@", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "I", " ", "g", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"z1", "-", 
             RowBox[{"1", "/", "z1"}]}], ")"}], "+", 
           RowBox[{"(", 
            RowBox[{"z2", "-", 
             RowBox[{"1", "/", "z2"}]}], ")"}]}], ")"}]}], "/.", "xexp"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"g", ",", "0", ",", "powg"}], "}"}]}], "]"}]}], "/.", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"sl", "[", "n", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "powg"}], "}"}]}], "]"}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.927381965011885*^9, 3.927381995576455*^9}, {
  3.927733974832748*^9, 3.92773397545724*^9}, {3.92821647248437*^9, 
  3.92821648968603*^9}, {3.928216957741234*^9, 3.9282170072797737`*^9}, {
  3.92821788926744*^9, 3.928217896589602*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"908d4f73-ac62-4f31-90b6-c2c8296cdb38"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Result for various  Ls", "Title",
 CellChangeTimes->{{3.9282180292770844`*^9, 3.928218032917684*^9}, {
  3.928220468291381*^9, 
  3.928220473155035*^9}},ExpressionUUID->"0324d974-5308-470d-8f3d-\
9f81f6184a4a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"powL", "[", "L_", "]"}], "=", 
   RowBox[{"L", "+", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z1n", "[", "L_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "I"}], " ", 
    RowBox[{"Exp", "[", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "I", " ", "n1"}], 
      RowBox[{"L", "+", "2"}]], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z2n", "[", "L_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "I"}], " ", 
    RowBox[{"Exp", "[", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "I", " ", "n2"}], 
      RowBox[{"L", "+", "2"}]], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.927381666582301*^9, 3.92738167086458*^9}, {
  3.928218288979451*^9, 3.928218333097107*^9}, {3.928218536740336*^9, 
  3.9282185413310623`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"f4f5962b-e0d6-4974-9b92-5b674c47b60b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"statesns", "[", "L_", "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n1", "->", "m1"}], ",", 
        RowBox[{"n2", "->", "m2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m1", ",", "1", ",", 
        RowBox[{"L", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m2", ",", 
        RowBox[{"m1", "+", "2"}], ",", 
        RowBox[{"L", "+", "1"}], ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.927382626641667*^9, 3.927382690451521*^9}, {
  3.9284123158892183`*^9, 
  3.928412320677479*^9}},ExpressionUUID->"e7a1a3ad-4b81-42e2-8724-\
6b3f84bffcb0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"statesns", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.928226853201316*^9, 3.928226853667878*^9}, {
  3.9284120760497627`*^9, 3.928412079551488*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"87f6c903-0c5e-4b6a-8be2-826af57c151d"],

Cell[BoxData[
 FormBox[
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n1", "\[Rule]", "1"}], ",", 
      RowBox[{"n2", "\[Rule]", "3"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n1", "\[Rule]", "1"}], ",", 
      RowBox[{"n2", "\[Rule]", "5"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n1", "\[Rule]", "2"}], ",", 
      RowBox[{"n2", "\[Rule]", "4"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n1", "\[Rule]", "3"}], ",", 
      RowBox[{"n2", "\[Rule]", "5"}]}], "}"}]}], "}"}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{
  3.928226854567992*^9, 3.928226891268651*^9, {3.9284120741584473`*^9, 
   3.9284120798823843`*^9}, 3.928412148289969*^9, {3.928412282471489*^9, 
   3.928412308339295*^9}},
 CellLabel->"Out[27]=",ExpressionUUID->"f492bff9-fe30-4eb3-8f0e-ef1024397465"]
}, Open  ]],

Cell[CellGroupData[{

Cell["L = 2", "Section",
 CellChangeTimes->{{3.928218046522459*^9, 3.928218048797324*^9}, {
  3.928218250162219*^9, 
  3.928218250203187*^9}},ExpressionUUID->"d13081a9-e907-47f1-a937-\
058905f7651b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L0", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.928218251144717*^9, 3.9282182658212442`*^9}, {
  3.928218469650476*^9, 3.928218469898389*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"d2b9a8f0-39ad-486e-b754-e4911f9c33b3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"\[Omega]", "[", 
           RowBox[{"L", ",", "Z1", ",", "Z2"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"g", ",", "0", ",", 
            RowBox[{"powL", "[", "L0", "]"}]}], "}"}]}], "]"}], "/.", 
        RowBox[{"Z1", "->", 
         RowBox[{"Z1n", "[", "L0", "]"}]}]}], "/.", 
       RowBox[{"Z2", "->", 
        RowBox[{"Z2n", "[", "L0", "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"statesns", "[", "L0", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
     RowBox[{"L", "->", "L0"}]}], "//", "Simplify"}], ")"}], "/.", 
  RowBox[{"chi", "->", "\[Chi]"}]}]], "Input",
 CellChangeTimes->{{3.928218374271309*^9, 3.928218498078787*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"4d8b569c-ef91-4aec-ac50-927065ef8d1a"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       TemplateBox[{"0", 
         RowBox[{
           FractionBox["1", "2"], "-", 
           FractionBox["\[CapitalDelta]", "2"]}]},
        "PolyGamma2"], "+", 
       TemplateBox[{"0", 
         RowBox[{
           FractionBox["\[CapitalDelta]", "2"], "+", 
           FractionBox["1", "2"]}]},
        "PolyGamma2"], "+", 
       RowBox[{"2", " ", 
        TagBox["\[DoubledGamma]",
         Function[{}, EulerGamma]]}]}], ")"}]}], "+", 
    InterpretationBox[
     RowBox[{"O", "(", 
      SuperscriptBox["g", "4"], ")"}],
     SeriesData[$CellContext`g, 0, {}, 2, 4, 1],
     Editable->False]}],
   SeriesData[$CellContext`g, 
    0, {(-4) (2 EulerGamma + 
      PolyGamma[
       0, Rational[1, 2] + Rational[-1, 2] $CellContext`\[CapitalDelta]] + 
      PolyGamma[
       0, Rational[1, 2] + Rational[1, 2] $CellContext`\[CapitalDelta]])}, 2, 
    4, 1],
   Editable->False], TraditionalForm]], "Output",
 CellChangeTimes->{{3.928218371161089*^9, 3.9282185014497213`*^9}, 
   3.92821854525593*^9, 3.9282204809556847`*^9, 3.928220719705323*^9, 
   3.9282219513244333`*^9, 3.928412085059071*^9, 3.928412150648711*^9, {
   3.9284122852825108`*^9, 3.928412308458953*^9}},
 CellLabel->"Out[29]=",ExpressionUUID->"4f7e7fad-ece9-4633-bed7-c2bd654a0067"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["L = 3", "Section",
 CellChangeTimes->{{3.928218046522459*^9, 3.928218048797324*^9}, {
  3.928218250162219*^9, 3.928218250203187*^9}, {3.9282184905001*^9, 
  3.928218490559927*^9}},ExpressionUUID->"2aea00c5-dc09-4097-b03a-\
13535b3678b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L0", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.928218251144717*^9, 3.9282182658212442`*^9}, {
  3.928218469650476*^9, 3.928218491967808*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"2a3b9f88-89c3-4b53-83b8-20cc5e209a77"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"total", " ", "number", " ", "of", " ", "states"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"statesns", "[", "L0", "]"}], "//", "Length"}]}]], "Input",
 CellChangeTimes->{{3.928220421441578*^9, 3.9282204294447613`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"00228bf7-354d-40e6-bb99-d33a5b6b6940"],

Cell[BoxData[
 FormBox["2", TraditionalForm]], "Output",
 CellChangeTimes->{{3.9282204228661613`*^9, 3.9282204318139277`*^9}, 
   3.928220486053275*^9, 3.928220721933641*^9, 3.928220764428884*^9, {
   3.928221951335989*^9, 3.9282219601341553`*^9}, 3.928412087768519*^9, 
   3.9284121529108057`*^9, 3.928412308547893*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"0bfe4040-6ff0-445f-92c4-c3fb61dc93a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateNumber", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"\[Omega]", "[", 
           RowBox[{"L", ",", "Z1", ",", "Z2"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"g", ",", "0", ",", 
            RowBox[{"powL", "[", "L0", "]"}]}], "}"}]}], "]"}], "/.", 
        RowBox[{"Z1", "->", 
         RowBox[{"Z1n", "[", "L0", "]"}]}]}], "/.", 
       RowBox[{"Z2", "->", 
        RowBox[{"Z2n", "[", "L0", "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"statesns", "[", "L0", "]"}], "[", 
       RowBox[{"[", "stateNumber", "]"}], "]"}]}], "/.", 
     RowBox[{"L", "->", "L0"}]}], "//", "FullSimplify"}], ")"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"at", " ", "\[CapitalDelta]"}], "=", "0"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"chi", "->", "\[Chi]"}]}], "/.", 
   RowBox[{"\[CapitalDelta]", "->", "0"}]}], "//", "FullSimplify"}]}], "Input",\

 CellChangeTimes->{{3.928218374271309*^9, 3.928218467762781*^9}, {
  3.928218503117024*^9, 3.9282185038092422`*^9}, {3.928218551233592*^9, 
  3.928218598647606*^9}, {3.928220755257997*^9, 3.928220758919191*^9}, {
  3.928221828614822*^9, 3.928221852231937*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"1105c005-be38-4b87-a3c0-305de87d2d13"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    RowBox[{"2", " ", "g"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"chi", "(", "\[CapitalDelta]", ")"}]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["g", "3"]}], "3"], "+", 
    RowBox[{
     SuperscriptBox["g", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24", " ", 
        RowBox[{
         SuperscriptBox["chi", "\[Prime]\[Prime]",
          MultilineFunction->None], "(", "\[CapitalDelta]", ")"}]}], "+", 
       RowBox[{
        FractionBox["4", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"chi", "(", "\[CapitalDelta]", ")"}]}], "+", 
       RowBox[{"28", " ", 
        TemplateBox[{"3"},
         "Zeta"]}]}], ")"}]}], "+", 
    InterpretationBox[
     RowBox[{"O", "(", 
      SuperscriptBox["g", "5"], ")"}],
     SeriesData[$CellContext`g, 0, {}, 1, 5, 1],
     Editable->False]}],
   SeriesData[$CellContext`g, 0, {
    2, (-4) $CellContext`chi[$CellContext`\[CapitalDelta]], Rational[-2, 3] 
     Pi^2, Rational[4, 3] Pi^2 $CellContext`chi[$CellContext`\[CapitalDelta]] + 
     28 Zeta[3] + 
     24 Derivative[2][$CellContext`chi][$CellContext`\[CapitalDelta]]}, 1, 5, 
    1],
   Editable->False], TraditionalForm]], "Output",
 CellChangeTimes->{{3.928218371161089*^9, 3.928218471188444*^9}, {
   3.9282185072079973`*^9, 3.928218599144928*^9}, 3.928220433312495*^9, 
   3.928220486114232*^9, 3.928220723661097*^9, {3.928220761203364*^9, 
   3.928220764529439*^9}, {3.928221829571607*^9, 3.928221854172385*^9}, {
   3.928221889262927*^9, 3.928221895672552*^9}, {3.928221951484809*^9, 
   3.928221960199033*^9}, 3.9284120902945633`*^9, 3.92841215452078*^9, 
   3.928412309123291*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"7b6844ab-eb3b-4d6a-9adb-5c5fbfc059bc"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    RowBox[{"2", " ", "g"}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"log", "(", "4", ")"}]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["g", "3"]}], "3"], "-", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     SuperscriptBox["g", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"105", " ", 
        TemplateBox[{"3"},
         "Zeta"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"log", "(", "16", ")"}]}]}], ")"}]}], "+", 
    InterpretationBox[
     RowBox[{"O", "(", 
      SuperscriptBox["g", "5"], ")"}],
     SeriesData[$CellContext`g, 0, {}, 1, 5, 1],
     Editable->False]}],
   SeriesData[$CellContext`g, 0, {
    2, 8 Log[4], Rational[-2, 3] Pi^2, 
     Rational[-4, 3] (Pi^2 Log[16] + 105 Zeta[3])}, 1, 5, 1],
   Editable->False], TraditionalForm]], "Output",
 CellChangeTimes->{{3.928218371161089*^9, 3.928218471188444*^9}, {
   3.9282185072079973`*^9, 3.928218599144928*^9}, 3.928220433312495*^9, 
   3.928220486114232*^9, 3.928220723661097*^9, {3.928220761203364*^9, 
   3.928220764529439*^9}, {3.928221829571607*^9, 3.928221854172385*^9}, {
   3.928221889262927*^9, 3.928221895672552*^9}, {3.928221951484809*^9, 
   3.928221960199033*^9}, 3.9284120902945633`*^9, 3.92841215452078*^9, 
   3.928412309219223*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"a81bf07a-ded9-4247-b23d-3468c5dc5566"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["L = 4", "Section",
 CellChangeTimes->{{3.928218046522459*^9, 3.928218048797324*^9}, {
  3.928218250162219*^9, 3.928218250203187*^9}, {3.9282184905001*^9, 
  3.928218490559927*^9}, {3.928218604690411*^9, 
  3.928218604753779*^9}},ExpressionUUID->"23c8d85a-422d-4dc5-b082-\
dff887f0a010"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L0", "=", "4"}], ";"}]], "Input",
 CellChangeTimes->{{3.928218251144717*^9, 3.9282182658212442`*^9}, {
  3.928218469650476*^9, 3.928218491967808*^9}, {3.9282186063058653`*^9, 
  3.928218606372231*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"5a649a10-4ea8-466e-ae5c-499d787ba555"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"total", " ", "number", " ", "of", " ", "states"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"statesns", "[", "L0", "]"}], "//", "Length"}]}]], "Input",
 CellChangeTimes->{{3.928220421441578*^9, 3.9282204294447613`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"6d4ebc62-5250-445c-88bf-865d749b0e46"],

Cell[BoxData[
 FormBox["4", TraditionalForm]], "Output",
 CellChangeTimes->{{3.9282204228661613`*^9, 3.928220441662698*^9}, 
   3.928220493073017*^9, 3.928220726495318*^9, 3.928220768615802*^9, {
   3.928221951513398*^9, 3.928221962837129*^9}, 3.928412093228919*^9, 
   3.928412162873254*^9, 3.9284123092953568`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"63016e95-3490-4025-924c-b429b3b70f66"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"stateNumber", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"\[Omega]", "[", 
            RowBox[{"L", ",", "Z1", ",", "Z2"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"g", ",", "0", ",", 
             RowBox[{"powL", "[", "L0", "]"}]}], "}"}]}], "]"}], "/.", 
         RowBox[{"Z1", "->", 
          RowBox[{"Z1n", "[", "L0", "]"}]}]}], "/.", 
        RowBox[{"Z2", "->", 
         RowBox[{"Z2n", "[", "L0", "]"}]}]}], "/.", 
       RowBox[{
        RowBox[{"statesns", "[", "L0", "]"}], "[", 
        RowBox[{"[", "stateNumber", "]"}], "]"}]}], "/.", 
      RowBox[{"L", "->", "L0"}]}], "//", "FullSimplify"}], ")"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"at", " ", "\[CapitalDelta]"}], "=", "0"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "/.", 
    RowBox[{"chi", "->", "\[Chi]"}]}], "/.", 
   RowBox[{"\[CapitalDelta]", "->", "0"}]}], "//", "FullSimplify"}]}], "Input",\

 CellChangeTimes->{{3.928218374271309*^9, 3.928218467762781*^9}, {
  3.928218503117024*^9, 3.9282185038092422`*^9}, {3.928218551233592*^9, 
  3.928218598647606*^9}, {3.928220755257997*^9, 3.928220758919191*^9}, {
  3.928221828614822*^9, 3.928221852231937*^9}, {3.928412176246747*^9, 
  3.928412221870151*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"bc692592-245b-4fa7-97c1-ab64361eb24a"],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    RowBox[{"2", " ", 
     SqrtBox["3"], " ", "g"}], "+", 
    RowBox[{
     FractionBox["20", "3"], " ", 
     SuperscriptBox["g", "2"], " ", 
     RowBox[{"log", "(", "4", ")"}]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["g", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["log", "2"], "(", "4", ")"}]}]}], ")"}]}], 
     SqrtBox["3"]], "-", 
    RowBox[{
     FractionBox["16", "81"], " ", 
     SuperscriptBox["g", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"513", " ", 
        TemplateBox[{"3"},
         "Zeta"]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{
         SuperscriptBox["log", "3"], "(", "4", ")"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"log", "(", "4", ")"}]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["g", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"77760", " ", 
         TemplateBox[{"3"},
          "Zeta"], " ", 
         RowBox[{"log", "(", "4", ")"}]}], "+", 
        RowBox[{"297", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "-", 
        RowBox[{"1150", " ", 
         RowBox[{
          SuperscriptBox["log", "4"], "(", "4", ")"}]}], "+", 
        RowBox[{"810", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{
          SuperscriptBox["log", "2"], "(", "4", ")"}]}]}], ")"}]}], 
     RowBox[{"405", " ", 
      SqrtBox["3"]}]], "+", 
    InterpretationBox[
     RowBox[{"O", "(", 
      SuperscriptBox["g", "6"], ")"}],
     SeriesData[$CellContext`g, 0, {}, 1, 6, 1],
     Editable->False]}],
   SeriesData[$CellContext`g, 0, {
    2 3^Rational[1, 2], Rational[20, 3] Log[4], (-2) 
     3^Rational[-1, 2] (Pi^2 + 2 Log[4]^2), 
     Rational[-16, 81] (9 Pi^2 Log[4] + 16 Log[4]^3 + 513 Zeta[3]), 
     Rational[2, 405] 
     3^Rational[-1, 2] (297 Pi^4 + 810 Pi^2 Log[4]^2 - 1150 Log[4]^4 + 
      77760 Log[4] Zeta[3])}, 1, 6, 1],
   Editable->False], TraditionalForm]], "Output",
 CellChangeTimes->{{3.928218371161089*^9, 3.928218471188444*^9}, {
   3.9282185072079973`*^9, 3.928218610136437*^9}, 3.928220443220766*^9, 
   3.9282204945807953`*^9, {3.9282207266569*^9, 3.9282207737334433`*^9}, 
   3.9282219187476873`*^9, {3.9282219515867243`*^9, 3.9282219629064713`*^9}, 
   3.9284120943765717`*^9, {3.9284121641520777`*^9, 3.92841222235047*^9}, 
   3.928412310264501*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"efcad8c3-0ec3-436d-8a7e-b00559b22d57"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Local",
WindowSize->{1208, 923},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
DockedCells->None,
CellContext->Notebook,
Magnification:>1.25 Inherited,
Background->RGBColor[
 0.814110222451582, 0.9010070340863486, 0.8310462095642173],
FrontEndVersion->"13.2 for Mac OS X x86 (64-bit) (January 30, 2023)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"442c58f8-060d-4fef-9f07-f504436b0725"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 223, 4, 121, "Title",ExpressionUUID->"115588f2-b3c5-4c01-a87b-ba6fb5a8d049"],
Cell[806, 28, 676, 13, 78, "Input",ExpressionUUID->"66f429ba-c8ac-4b53-8e06-db2278079893"],
Cell[1485, 43, 659, 19, 126, "Input",ExpressionUUID->"2bd599b9-32f5-4859-b00d-c39a3065eace"],
Cell[2147, 64, 2894, 72, 272, "Input",ExpressionUUID->"767aac3e-2d63-4691-9454-fb388c3ae2e7"],
Cell[5044, 138, 2127, 65, 143, "Input",ExpressionUUID->"d550e25e-efb6-4830-9c88-6f4a2709d2f4"],
Cell[7174, 205, 1066, 28, 76, "Input",ExpressionUUID->"35fa6100-b6b7-4cd6-8d01-5bd5bfe0751a"],
Cell[8243, 235, 888, 23, 76, "Input",ExpressionUUID->"53c4cf1c-7974-432c-abe8-56d6ed034170"],
Cell[9134, 260, 982, 24, 71, "Input",ExpressionUUID->"d61c6248-1235-4244-aea1-6c115d52fff4"],
Cell[10119, 286, 1098, 28, 71, "Input",ExpressionUUID->"0989d4c4-2794-4531-8ec3-0678d4fa84b8"],
Cell[11220, 316, 2352, 61, 183, "Input",ExpressionUUID->"4bf42825-4814-48c1-b9ae-2ea9a0e94a7c"],
Cell[13575, 379, 1462, 38, 104, "Input",ExpressionUUID->"dcde3c11-96cd-428c-a786-7d1cb2f7f870"],
Cell[15040, 419, 2314, 66, 130, "Input",ExpressionUUID->"fe6cac75-00e1-45f9-92bf-d50d4eece2c9"],
Cell[17357, 487, 1043, 27, 78, "Input",ExpressionUUID->"0187c888-88b8-46c0-993d-1e428dec451c"],
Cell[18403, 516, 2508, 64, 234, "Input",ExpressionUUID->"f9fa6981-11bf-4bb3-bcdb-95a257143438"],
Cell[20914, 582, 233, 4, 51, "Input",ExpressionUUID->"e668f2a8-6c81-4eb7-b165-6e179c1d4fc2"],
Cell[21150, 588, 1202, 33, 78, "Input",ExpressionUUID->"908d4f73-ac62-4f31-90b6-c2c8296cdb38"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22389, 626, 216, 4, 121, "Title",ExpressionUUID->"0324d974-5308-470d-8f3d-9f81f6184a4a"],
Cell[22608, 632, 908, 26, 148, "Input",ExpressionUUID->"f4f5962b-e0d6-4974-9b92-5b674c47b60b"],
Cell[23519, 660, 744, 22, 51, "Input",ExpressionUUID->"e7a1a3ad-4b81-42e2-8724-6b3f84bffcb0"],
Cell[CellGroupData[{
Cell[24288, 686, 257, 4, 51, "Input",ExpressionUUID->"87f6c903-0c5e-4b6a-8be2-826af57c151d"],
Cell[24548, 692, 874, 25, 47, "Output",ExpressionUUID->"f492bff9-fe30-4eb3-8f0e-ef1024397465"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25459, 722, 199, 4, 87, "Section",ExpressionUUID->"d13081a9-e907-47f1-a937-058905f7651b"],
Cell[25661, 728, 264, 5, 51, "Input",ExpressionUUID->"d2b9a8f0-39ad-486e-b754-e4911f9c33b3"],
Cell[CellGroupData[{
Cell[25950, 737, 927, 25, 78, "Input",ExpressionUUID->"4d8b569c-ef91-4aec-ac50-927065ef8d1a"],
Cell[26880, 764, 1427, 39, 68, "Output",ExpressionUUID->"4f7e7fad-ece9-4633-bed7-c2bd654a0067"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28356, 809, 243, 4, 87, "Section",ExpressionUUID->"2aea00c5-dc09-4097-b03a-13535b3678b1"],
Cell[28602, 815, 264, 5, 51, "Input",ExpressionUUID->"2a3b9f88-89c3-4b53-83b8-20cc5e209a77"],
Cell[CellGroupData[{
Cell[28891, 824, 367, 8, 78, "Input",ExpressionUUID->"00228bf7-354d-40e6-bb99-d33a5b6b6940"],
Cell[29261, 834, 399, 6, 47, "Output",ExpressionUUID->"0bfe4040-6ff0-445f-92c4-c3fb61dc93a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29697, 845, 1483, 40, 156, "Input",ExpressionUUID->"1105c005-be38-4b87-a3c0-305de87d2d13"],
Cell[31183, 887, 1886, 46, 71, "Output",ExpressionUUID->"7b6844ab-eb3b-4d6a-9adb-5c5fbfc059bc"],
Cell[33072, 935, 1525, 39, 71, "Output",ExpressionUUID->"a81bf07a-ded9-4247-b23d-3468c5dc5566"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34646, 980, 292, 5, 87, "Section",ExpressionUUID->"23c8d85a-422d-4dc5-b082-dff887f0a010"],
Cell[34941, 987, 315, 6, 51, "Input",ExpressionUUID->"5a649a10-4ea8-466e-ae5c-499d787ba555"],
Cell[CellGroupData[{
Cell[35281, 997, 367, 8, 78, "Input",ExpressionUUID->"6d4ebc62-5250-445c-88bf-865d749b0e46"],
Cell[35651, 1007, 395, 6, 47, "Output",ExpressionUUID->"63016e95-3490-4025-924c-b429b3b70f66"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36083, 1018, 1571, 42, 156, "Input",ExpressionUUID->"bc692592-245b-4fa7-97c1-ab64361eb24a"],
Cell[37657, 1062, 2652, 73, 136, "Output",ExpressionUUID->"efcad8c3-0ec3-436d-8a7e-b00559b22d57"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


